A VLBI Software Correlator for Fast Radio Transients

One major goal in fast radio burst science is to detect fast radio bursts (FRBs) over a wide field of view without sacrificing the angular resolution required to pinpoint them to their host galaxies. Wide-field detection and localization capabilities have already been demonstrated using connected-element interferometry; the CHIME/FRB Outriggers project will push this further using widefield cylindrical telescopes as widefield outriggers for very long baseline interferometry (VLBI). This paper describes an offline VLBI software correlator written in Python for the CHIME/FRB Outriggers project. It includes features well-suited to modern widefield instruments like multibeaming/multiple phase center correlation, pulse gating including coherent dedispersion, and a novel correlation algorithm based on the quadratic estimator formalism. This algorithm mitigates sensitivity loss which arises in instruments where the windowing and channelization is done outside the VLBI correlator at each station, which accounts for a 30 percent sensitivity drop away from the phase center. Our correlation algorithm recovers this sensitivity on both simulated and real data. As an end to end check of our software, we have written a preliminary pipeline for VLBI calibration and single-pulse localization, which we use in Lanman et al. (2024) to verify the astrometric accuracy of the CHIME/FRB Outriggers array.

==> authors.py <==
import re
import numpy as np

def debug(*args):
    import sys
    print(*args, file=sys.stderr)

def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('auth_tsv')
    parser.add_argument('affil_tsv')
    parser.add_argument('--discard', type=int, default=6,
                        help='Number of lines to discard from the top of the authors spreadsheet, default %(default)')
    parser.add_argument('--discard-affil', type=int, default=1,
                        help='Number of lines to discard from the top of the affiliations spreadsheet, default %(default)')

    # Here we assume the spreadsheet has columns (with the last one optional):
    #
    # Lastname  |  First names  |  x  |  x  |  ORCID  |  Affiliations  |  Inst Acks  |  Personal Acks  |  ...
    #
    parser.add_argument('--lastname_index', type=int, default=0,
                        help='Index of author last name in spreadsheet')
    parser.add_argument('--firstname_index', type=int, default=1,
                        help='Index of author non-last names in spreadsheet')
    parser.add_argument('--orcid_index', type=int, default=4,
                        help='Index of author ORCID in spreadsheet')
    parser.add_argument('--affil_index', type=int, default=5,
                        help='Index of author affiliation acronyms in spreadsheet')
    parser.add_argument('--ack_index', type=int, default=6,
                        help='Index of institutional acknowledgements in spreadsheet')
    parser.add_argument('--persack', type=bool, default=True,
                        help='If True, there is a separte column for personal acknowledgements on top of institutional ones.')
    parser.add_argument('--persack_index', type=int, default=7,
                        help='Index of personal acknowledgements in spreadsheet')

    opt = parser.parse_args()

    # Export Google spreadsheet as TSV...
    f  = open(opt.auth_tsv) #'authors-cat.tsv'
    f2 = open(opt.affil_tsv) #'affils-cat.tsv'

    # A regex for finding initials in names, like "Rob, Bob G."
    initial_rex = re.compile(r'(\w[.]) ?(\w)')

    # Parse authors spreadsheet
    # discard header lines (column headers, etc)
    for i in range(opt.discard):
        line = f.readline()
        debug('Discarding:', line)

    authors = []
    acks = []
    if opt.persack:
        pers_acks = []
    lastnames = []
    for line in f.readlines():
        words = line.replace('\n','').replace('  ', ' ').split('\t')

        lastname  = words[opt.lastname_index ]
        firstname = words[opt.firstname_index]
        orcid     = words[opt.orcid_index]
        affils    = words[opt.affil_index]
        ack       = words[opt.ack_index]
        if opt.persack:
            pers_ack  = words[opt.persack_index]

        # Split affiliations by semicolons OR commas
        # (because people can't follow instructions...)
        affils = [a.strip() for a in affils.split(';')]
        aa = []
        for a in affils:
            aa.extend([a.strip() for a in a.split(',')])
        affils = aa
        # drop any empty strings
        affils = [a for a in affils if len(a)]

        lastname  = lastname.strip()
        firstname = firstname.strip()
        name = firstname + ' ' + lastname
        # The author list is sorted by lastname
        lastnames.append(lastname)

        # Search for and stick "~" characters in initials, to produce
        # better Latex spacing.
        while True:
            m = initial_rex.search(name)
            if not m:
                break
            #debug('Match:', name, '->', m)
            #debug(m[0], '/', m[1], '/', m[2])
            name = name[:m.start()] + m[1]+'~'+m[2] + name[m.end():]
        # Hi Moritz :)
        name = name.replace('ü', '\\"{u}')

        acks.append(ack)
        if opt.persack:
            pers_acks.append(pers_ack)
        authors.append((name, orcid, affils))

    # Parse affiliation acronym expansion spreadsheet
    f = f2
    for i in range(opt.discard_affil):
        line = f.readline()
        debug('Discarding:', line)
    affilmap = {}
    for line in f.readlines():
        words = line.replace('\n','').replace('  ', ' ').split('\t')
        full,acro = words
        affilmap[acro] = full

    debug('Last names:', lastnames)

    # Sort by last name
    I = np.arange(len(lastnames)) #np.argsort(lastnames)
    authors = [authors[i] for i in I]

    # ApJ format
    if True:
        for auth,orcid,affil in authors:
            orctxt = ''
            if len(orcid):
                orctxt = '[%s]' % orcid
            print('\\author%s{%s}' % (orctxt, auth))
            for aff in affil:
                print('  \\affiliation{%s}' % affilmap.get(aff, aff))

    # Nature format
    if False:
        txt = []
        uaffils = []
        txt.append('\\author{')
        for iauth,(auth,orcid,affil) in enumerate(authors):
            sups = []
            for aff in affil:
                if aff in uaffils:
                    i = uaffils.index(aff)
                else:
                    i = len(uaffils)
                    uaffils.append(aff)
                sups.append(i+1)
            sep = ',' if iauth < len(authors)-1 else ''

            affiltxt = ''
            if len(sups):
                affiltxt = '$^{%s}$' % (','.join(['%i'%i for i in sups]))
            txt.append('%s%s%s \\allowbreak' % (auth, affiltxt, sep))

        txt.append('}')
        txt.append('\\newcommand{\\affils}{')
        txt.append('\\begin{affiliations}')
        for aff in uaffils:
            #txt.append('\\item{%s}' % aff)
            debug('Looking up', aff)
            txt.append('\\item{%s}' % affilmap.get(aff, aff))
        txt.append('\\end{affiliations}')
        txt.append('}')
        print('\n'.join(txt))

    acks = [acks[i] for i in I]
    if opt.persack:
        pers_acks = [pers_acks[i] for i in I]
    print('% Unique acks:')
    print(r'\newcommand{\allacks}{')
    for ack in acks:
        #debug('% ', ack)
        if len(ack):
            print(ack.replace('&', r'\&'))
            print('%')
    if opt.persack:
        for pers_ack in pers_acks:
            if len(pers_ack):
                print(pers_ack.replace('&', r'\&'))
                print('%')
    print(r'}')

if __name__ == '__main__':
    main()

